Fisher Geometry of Circular Wrapped Normals: Completion and Curvature

We determine the intrinsic Fisher geometry of the two-parameter circular wrapped normal family. Although its finite parameters form a cylinder, its metric completion is a disk: adjoining the uniform law extends the Fisher metric to a positive-definite real-analytic metric. The Gaussian curvature vanishes at the added point, is positive nearby, and tends to $-1/2$ as the underlying standard deviation tends to zero. We prove that the curvature has exactly one nonuniform zero radius and exactly one critical radius, the latter a nondegenerate positive maximum. Opposite points sufficiently close to uniformity are joined by a unique minimizing geodesic through the uniform law, so their intrinsic distance is not attained inside the nonuniform family. In contrast, identifying the means of real normal distributions modulo a period retains a complete hyperbolic cylinder with an infinitely distant cusp. Wrapping strictly decreases Fisher information in every nonzero tangent direction, while the information deficit and its fixed-order derivatives are exponentially small as the standard deviation tends to zero. The curvature theorem is proved by convergent series and explicit analytic remainder estimates; numerical figures serve only as illustrations.

==> anc/README.txt <==
Optional verification for Fisher Geometry of Circular Wrapped Normals

Run with Python 3, without -O, from this folder:
  python3 verify_local_series.py
  python3 verify_curvature_algebra.py

Only the Python standard library is required. All arithmetic in these two
scripts is exact integer or rational arithmetic. No parameter sampling is used.

verify_local_series.py extracts the constant angular Fourier coefficients,
checks the displayed A and B expansions and reciprocal contributions, and
checks K(q) = 5q^2 - 25q^4 + O(q^6).

verify_curvature_algebra.py checks the first 40 coefficients of M in Appendix A,
its two algebraic definitions, the rational majorant values, the finite
inequalities in the interval estimates, and the endpoint numerator and
negative-monomial bounds. It writes exact_checks.json and the expanded
endpoint_coefficients.json (powers in the order h,r,t,w).

These files are reproducibility aids for finite algebra, not a formal proof
certificate. They do not certify interchange of limits, analytic remainder
estimates, completeness, or the topology argument. All mathematical arguments
and the defining expressions for every finite calculation remain in main.tex.
The manuscript compiles without these scripts or their output.

check_curvature_figure.py requires NumPy. It independently compares the 180
illustrative curvature points with spatial-Gaussian quadrature using analytic
parameter derivatives. Its output is figure_check.json. This floating-point
check is not used in the analytic proof or to prove uniqueness.

check_integrals_and_cap.py also requires NumPy. It checks the exact dual
integral formulas against Lambert series at six positive parameter values
and independently verifies every cap-figure point by angular quadrature.
It writes integral_cap_check.json. These floating-point diagnostics do not
prove the identities or establish a global inequality.

In the arXiv source archive, these files are placed directly in anc/.
Keep that folder beside main.tex when running the figure checks.


==> anc/check_curvature_figure.py <==
"""Independent spatial-Gaussian check of the illustrative curvature plot.

Requires NumPy. This is a numerical illustration check, not a proof of signs
or uniqueness. The proof uses the exact expressions in the manuscript.
"""
from pathlib import Path
import json
import re
import numpy as np

source = (Path(__file__).resolve().parent.parent / 'main.tex').read_text()
figure = source.split(r'\section{Global sign and extrema')[1]
coordinate_text = re.search(r'coordinates \{(.*?)\};', figure, re.S)[1]
points = [(float(x), float(y)) for x, y in re.findall(r'\(([^,]+),([^\)]+)\)', coordinate_text)]

def curvature(s, count):
    theta = np.linspace(-np.pi, np.pi, count, endpoint=False)
    x = theta[:, None] + 2*np.pi*np.arange(-9, 10)[None, :]
    w = np.exp(-x*x/(2*s*s))/(np.sqrt(2*np.pi)*s)
    a = x*x/s**3 - 1/s
    f = w.sum(axis=1)
    fs = (w*a).sum(axis=1)
    fss = (w*(a*a+1/s**2-3*x*x/s**4)).sum(axis=1)
    wu = -x*w/s**2
    fu = wu.sum(axis=1)
    fus = (wu*(a-2/s)).sum(axis=1)
    fuss = (wu*((a-2/s)**2+3/s**2-3*x*x/s**4)).sum(axis=1)
    integral = lambda value: float(2*np.pi*np.mean(value))
    e = integral(fu*fu/f)
    ep = integral(2*fu*fus/f-fu*fu*fs/f**2)
    epp = integral(2*(fus*fus+fu*fuss)/f-4*fu*fus*fs/f**2-fu*fu*fss/f**2+2*fu*fu*fs*fs/f**3)
    c = integral(fs*fs/f)
    cp = integral(2*fs*fss/f-fs**3/f**2)
    return -epp/(2*e*c)+ep*ep/(4*e*e*c)+ep*cp/(4*e*c*c)

values = [curvature(s, 4096) for s, _ in points]
max_error = max(abs(k-ref) for k, (_, ref) in zip(values, points))
assert max_error < 1e-7, max_error
result = {'points_checked': len(points), 'method': 'spatial Gaussian lift sum with analytic s derivatives and periodic trapezoidal quadrature', 'angles': 4096, 'lifts': 19, 'maximum_absolute_plot_difference': max_error, 'proof_role': 'none; illustrative data only'}
(Path(__file__).parent / 'figure_check.json').write_text(json.dumps(result, indent=2)+'\n')
print(json.dumps(result, indent=2))


==> anc/check_integrals_and_cap.py <==
"""Independent numerical diagnostics, not part of any proof.

Requires NumPy. Checks the dual integral identities against the Lambert
series and checks every point of the cap figure by angular quadrature.
"""
from pathlib import Path
import json
import re
import numpy as np

folder = Path(__file__).resolve().parent
source = (folder.parent / 'main.tex').read_text()

def uv(x):
    n = np.arange(1, 161, dtype=float)
    power = x ** (n*(n+1)/2)
    xn = x**n
    sign = (-1.)**(n+1)
    u = np.sum(sign*n*power/(1-xn))
    v = np.sum(sign*n*n*power*(1+xn)/(1-xn)**2)
    du = np.sum(sign*n*power/(1-xn)*(n*(n+1)/2+n*xn/(1-xn)))
    return float(u), float(v), float(du)

# Finite diagnostics of analytic identities, with two quadrature orders.
dual_results = []
for h in (.04, .075, .1, .2, .5, 1.):
    xi, y = np.exp(-np.pi*np.pi*h), np.exp(-4/h)
    u, v, du = uv(xi)
    uy, vy, _ = uv(y)
    n = np.arange(1, 1601, dtype=float)
    xn = xi**n
    g = 1-24*np.sum(n*xn/(1-xn))
    dg = -24*np.sum(n*n*xn/(1-xn)**2)
    identity_error = abs(v-(8*du-g*u+dg/4))
    integral_values = []
    for order in (192, 256):
        nodes, weights = np.polynomial.legendre.leggauss(order)
        z = 20*(nodes+1)
        integrand = np.exp(-h*z*z/2)/np.cosh(z)
        integral_values.append((40*np.dot(weights, integrand),
                                40*np.dot(weights, z*z*integrand)))
    i0, i2 = integral_values[-1]
    lam = np.sqrt(2/(np.pi*h))*np.exp(-1/(2*h))
    product = np.prod((1-y**n)**3)
    eta = 1-2*np.pi*np.pi*h*u
    zeta = 1-np.pi**4*h*h*v
    eta_error = abs(eta-(lam*i0*product+8*uy/h))
    zeta_error = abs(zeta-(2*h*lam*i2*product+16*uy/h-16*vy/(h*h)))
    quadrature_change = max(abs(a-b) for a,b in zip(*integral_values))
    assert max(identity_error, eta_error, zeta_error, quadrature_change) < 5e-11
    dual_results.append(dict(h=h, differential_identity_error=identity_error,
                             eta_error=eta_error, zeta_error=zeta_error,
                             integral_quadrature_change=quadrature_change))

theta = np.linspace(-np.pi, np.pi, 2048, endpoint=False)
n = np.arange(1, 13, dtype=float)
cosines = np.cos(n[:, None]*theta)
sines = np.sin(n[:, None]*theta)

def ab(q):
    powers = q**(n*n)
    f = 1+2*np.sum(powers[:, None]*cosines, axis=0)
    fu = -2*np.sum((n*powers)[:, None]*sines, axis=0)
    fq = 2*np.sum((n*n*q**(n*n-1))[:, None]*cosines, axis=0)
    return float(np.mean(fu*fu/f)), float(np.mean(fq*fq/f))

def radial(q, order):
    nodes, weights = np.polynomial.legendre.leggauss(order)
    return q/2*np.dot(weights, [np.sqrt(ab(float(q*(x+1)/2))[1]) for x in nodes])

fig = source.split('xlabel={Intrinsic distance toward larger standard deviation}')[1]
data = re.search(r'coordinates \{(.*?)\};', fig, re.S)[1]
points = [(float(x),float(y)) for x,y in re.findall(r'\(([^,]+),([^\)]+)\)', data)]
q0 = np.exp(-1.2**2/2)
distance = float(radial(q0,64))
errors = []
for travel, length in points:
    if length == 0:
        q = 0.
    else:
        # A is strictly increasing, so recover q from the plotted length.
        lo, hi = 0., q0
        for _ in range(48):
            middle = (lo+hi)/2
            if 2*np.pi*np.sqrt(ab(middle)[0]) < length:
                lo = middle
            else:
                hi = middle
        q = (lo+hi)/2
    errors.append(abs(travel-(distance-radial(q,64))))
assert max(errors) < 1e-9
distance_change = float(abs(distance-radial(q0,96)))
assert distance_change < 1e-12
report = dict(dual_identities=dual_results,
              cap_points_checked=len(points), cap_distance=distance,
              cap_maximum_horizontal_difference=float(max(errors)),
              cap_quadrature_change=distance_change,
              proof_role='none; independent diagnostics and illustration checks only')
(folder/'integral_cap_check.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/endpoint_coefficients.json <==
{
  "1": [
    {
      "powers_h_r_t_w": [
        0,
        0,
        0,
        0
      ],
      "coefficient": "2"
    },
    {
      "powers_h_r_t_w": [
        1,
        0,
        0,
        0
      ],
      "coefficient": "-22"
    },
    {
      "powers_h_r_t_w": [
        2,
        0,
        0,
        0
      ],
      "coefficient": "42"
    },
    {
      "powers_h_r_t_w": [
        2,
        1,
        0,
        0
      ],
      "coefficient": "-2"
    },
    {
      "powers_h_r_t_w": [
        3,
        0,
        0,
        0
      ],
      "coefficient": "-6"
    },
    {
      "powers_h_r_t_w": [
        3,
        1,
        0,
        0
      ],
      "coefficient": "12"
    },
    {
      "powers_h_r_t_w": [
        4,
        0,
        1,
        0
      ],
      "coefficient": "-2"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        0,
        0
      ],
      "coefficient": "-6"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        1,
        0
      ],
      "coefficient": "-6"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        0,
        1
      ],
      "coefficient": "2"
    }
  ],
  "2": [
    {
      "powers_h_r_t_w": [
        1,
        0,
        0,
        0
      ],
      "coefficient": "20"
    },
    {
      "powers_h_r_t_w": [
        2,
        0,
        0,
        0
      ],
      "coefficient": "-56"
    },
    {
      "powers_h_r_t_w": [
        2,
        1,
        0,
        0
      ],
      "coefficient": "48"
    },
    {
      "powers_h_r_t_w": [
        3,
        0,
        0,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        3,
        0,
        1,
        0
      ],
      "coefficient": "-10"
    },
    {
      "powers_h_r_t_w": [
        3,
        1,
        0,
        0
      ],
      "coefficient": "-168"
    },
    {
      "powers_h_r_t_w": [
        3,
        2,
        0,
        0
      ],
      "coefficient": "18"
    },
    {
      "powers_h_r_t_w": [
        4,
        0,
        1,
        0
      ],
      "coefficient": "44"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        0,
        0
      ],
      "coefficient": "40"
    },
    {
      "powers_h_r_t_w": [
        4,
        2,
        0,
        0
      ],
      "coefficient": "-28"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        0,
        1
      ],
      "coefficient": "2"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        1,
        0
      ],
      "coefficient": "10"
    },
    {
      "powers_h_r_t_w": [
        5,
        1,
        1,
        0
      ],
      "coefficient": "-18"
    },
    {
      "powers_h_r_t_w": [
        5,
        2,
        0,
        0
      ],
      "coefficient": "34"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        0,
        1
      ],
      "coefficient": "-10"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        1,
        0
      ],
      "coefficient": "-22"
    },
    {
      "powers_h_r_t_w": [
        7,
        0,
        2,
        0
      ],
      "coefficient": "10"
    },
    {
      "powers_h_r_t_w": [
        7,
        1,
        0,
        1
      ],
      "coefficient": "-2"
    }
  ],
  "3": [
    {
      "powers_h_r_t_w": [
        1,
        0,
        0,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        1,
        1,
        0,
        0
      ],
      "coefficient": "-12"
    },
    {
      "powers_h_r_t_w": [
        2,
        0,
        0,
        0
      ],
      "coefficient": "20"
    },
    {
      "powers_h_r_t_w": [
        2,
        1,
        0,
        0
      ],
      "coefficient": "-16"
    },
    {
      "powers_h_r_t_w": [
        3,
        0,
        1,
        0
      ],
      "coefficient": "16"
    },
    {
      "powers_h_r_t_w": [
        3,
        1,
        0,
        0
      ],
      "coefficient": "228"
    },
    {
      "powers_h_r_t_w": [
        3,
        2,
        0,
        0
      ],
      "coefficient": "-28"
    },
    {
      "powers_h_r_t_w": [
        4,
        0,
        1,
        0
      ],
      "coefficient": "-70"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        0,
        0
      ],
      "coefficient": "-44"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        1,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        4,
        2,
        0,
        0
      ],
      "coefficient": "86"
    },
    {
      "powers_h_r_t_w": [
        4,
        3,
        0,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        0,
        1
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        1,
        0
      ],
      "coefficient": "-10"
    },
    {
      "powers_h_r_t_w": [
        5,
        1,
        1,
        0
      ],
      "coefficient": "-12"
    },
    {
      "powers_h_r_t_w": [
        5,
        2,
        0,
        0
      ],
      "coefficient": "-102"
    },
    {
      "powers_h_r_t_w": [
        5,
        3,
        0,
        0
      ],
      "coefficient": "44"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        0,
        1
      ],
      "coefficient": "14"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        2,
        0
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        0,
        1
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        1,
        0
      ],
      "coefficient": "92"
    },
    {
      "powers_h_r_t_w": [
        6,
        2,
        1,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        6,
        3,
        0,
        0
      ],
      "coefficient": "-10"
    },
    {
      "powers_h_r_t_w": [
        7,
        0,
        2,
        0
      ],
      "coefficient": "-44"
    },
    {
      "powers_h_r_t_w": [
        7,
        1,
        0,
        1
      ],
      "coefficient": "16"
    },
    {
      "powers_h_r_t_w": [
        7,
        2,
        1,
        0
      ],
      "coefficient": "24"
    },
    {
      "powers_h_r_t_w": [
        8,
        1,
        2,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        8,
        2,
        0,
        1
      ],
      "coefficient": "-4"
    }
  ],
  "4": [
    {
      "powers_h_r_t_w": [
        1,
        1,
        0,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        2,
        1,
        0,
        0
      ],
      "coefficient": "-12"
    },
    {
      "powers_h_r_t_w": [
        2,
        2,
        0,
        0
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        3,
        0,
        1,
        0
      ],
      "coefficient": "-6"
    },
    {
      "powers_h_r_t_w": [
        3,
        1,
        0,
        0
      ],
      "coefficient": "-84"
    },
    {
      "powers_h_r_t_w": [
        3,
        2,
        0,
        0
      ],
      "coefficient": "-22"
    },
    {
      "powers_h_r_t_w": [
        4,
        0,
        1,
        0
      ],
      "coefficient": "28"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        0,
        0
      ],
      "coefficient": "12"
    },
    {
      "powers_h_r_t_w": [
        4,
        2,
        0,
        0
      ],
      "coefficient": "-124"
    },
    {
      "powers_h_r_t_w": [
        4,
        3,
        0,
        0
      ],
      "coefficient": "-24"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        0,
        1
      ],
      "coefficient": "2"
    },
    {
      "powers_h_r_t_w": [
        5,
        0,
        1,
        0
      ],
      "coefficient": "6"
    },
    {
      "powers_h_r_t_w": [
        5,
        1,
        1,
        0
      ],
      "coefficient": "54"
    },
    {
      "powers_h_r_t_w": [
        5,
        2,
        0,
        0
      ],
      "coefficient": "126"
    },
    {
      "powers_h_r_t_w": [
        5,
        3,
        0,
        0
      ],
      "coefficient": "-12"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        0,
        1
      ],
      "coefficient": "-6"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        2,
        0
      ],
      "coefficient": "-16"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        0,
        1
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        1,
        0
      ],
      "coefficient": "-106"
    },
    {
      "powers_h_r_t_w": [
        6,
        2,
        1,
        0
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        6,
        3,
        0,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        6,
        4,
        0,
        0
      ],
      "coefficient": "24"
    },
    {
      "powers_h_r_t_w": [
        7,
        0,
        2,
        0
      ],
      "coefficient": "58"
    },
    {
      "powers_h_r_t_w": [
        7,
        1,
        0,
        1
      ],
      "coefficient": "-26"
    },
    {
      "powers_h_r_t_w": [
        7,
        2,
        1,
        0
      ],
      "coefficient": "-36"
    },
    {
      "powers_h_r_t_w": [
        7,
        4,
        0,
        0
      ],
      "coefficient": "-16"
    },
    {
      "powers_h_r_t_w": [
        8,
        1,
        2,
        0
      ],
      "coefficient": "-8"
    },
    {
      "powers_h_r_t_w": [
        8,
        2,
        0,
        1
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        8,
        3,
        1,
        0
      ],
      "coefficient": "-8"
    }
  ],
  "5": [
    {
      "powers_h_r_t_w": [
        3,
        2,
        0,
        0
      ],
      "coefficient": "32"
    },
    {
      "powers_h_r_t_w": [
        4,
        1,
        1,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        4,
        2,
        0,
        0
      ],
      "coefficient": "48"
    },
    {
      "powers_h_r_t_w": [
        4,
        3,
        0,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        5,
        1,
        1,
        0
      ],
      "coefficient": "-24"
    },
    {
      "powers_h_r_t_w": [
        5,
        2,
        0,
        0
      ],
      "coefficient": "-48"
    },
    {
      "powers_h_r_t_w": [
        5,
        3,
        0,
        0
      ],
      "coefficient": "-8"
    },
    {
      "powers_h_r_t_w": [
        6,
        0,
        2,
        0
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        0,
        1
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        6,
        1,
        1,
        0
      ],
      "coefficient": "36"
    },
    {
      "powers_h_r_t_w": [
        6,
        2,
        1,
        0
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        6,
        3,
        0,
        0
      ],
      "coefficient": "12"
    },
    {
      "powers_h_r_t_w": [
        7,
        0,
        2,
        0
      ],
      "coefficient": "-24"
    },
    {
      "powers_h_r_t_w": [
        7,
        1,
        0,
        1
      ],
      "coefficient": "12"
    },
    {
      "powers_h_r_t_w": [
        7,
        2,
        1,
        0
      ],
      "coefficient": "12"
    },
    {
      "powers_h_r_t_w": [
        8,
        1,
        2,
        0
      ],
      "coefficient": "4"
    },
    {
      "powers_h_r_t_w": [
        8,
        2,
        0,
        1
      ],
      "coefficient": "-4"
    },
    {
      "powers_h_r_t_w": [
        8,
        3,
        1,
        0
      ],
      "coefficient": "8"
    },
    {
      "powers_h_r_t_w": [
        8,
        5,
        0,
        0
      ],
      "coefficient": "-8"
    }
  ]
}

==> anc/exact_checks.json <==
{
  "M_coefficients_checked": 40,
  "R40": 4351246467529530,
  "R_at_half": "15064018893/2048",
  "leading_deficit_derivatives_checked": 5,
  "loss_numerator_absolute_coefficient_sum": 376,
  "loss_numerator_degree": 5,
  "derivative_weight": 3,
  "endpoint_negative_monomial_bounds": {
    "2": "266563/20000",
    "3": "85588293/2000000",
    "4": "19730389/2000000",
    "5": "5309537/8000000"
  },
  "status": "all exact checks passed"
}

==> anc/figure_check.json <==
{
  "points_checked": 180,
  "method": "spatial Gaussian lift sum with analytic s derivatives and periodic trapezoidal quadrature",
  "angles": 4096,
  "lifts": 19,
  "maximum_absolute_plot_difference": 1.0821366025481893e-10,
  "proof_role": "none; illustrative data only"
}


==> anc/integral_cap_check.json <==
{
  "dual_identities": [
    {
      "h": 0.04,
      "differential_identity_error": 3.197442310920451e-14,
      "eta_error": 2.0728590285207238e-17,
      "zeta_error": 2.498137330678163e-16,
      "integral_quadrature_change": 2.291500322826323e-13
    },
    {
      "h": 0.075,
      "differential_identity_error": 8.43769498715119e-15,
      "eta_error": 4.753142324176451e-16,
      "zeta_error": 1.3400738851920835e-16,
      "integral_quadrature_change": 2.3092638912203256e-13
    },
    {
      "h": 0.1,
      "differential_identity_error": 4.884981308350689e-15,
      "eta_error": 2.2620794126737565e-15,
      "zeta_error": 4.0939474033052647e-16,
      "integral_quadrature_change": 2.304822999121825e-13
    },
    {
      "h": 0.2,
      "differential_identity_error": 8.326672684688674e-17,
      "eta_error": 1.965094753586527e-14,
      "zeta_error": 1.3600232051658168e-15,
      "integral_quadrature_change": 2.304822999121825e-13
    },
    {
      "h": 0.5,
      "differential_identity_error": 1.1275702593849246e-17,
      "eta_error": 5.573319583618286e-14,
      "zeta_error": 9.992007221626409e-16,
      "integral_quadrature_change": 2.3359092438113294e-13
    },
    {
      "h": 1.0,
      "differential_identity_error": 6.776263578034403e-21,
      "eta_error": 6.106226635438361e-14,
      "zeta_error": 6.8833827526759706e-15,
      "integral_quadrature_change": 2.382538610845586e-13
    }
  ],
  "cap_points_checked": 61,
  "cap_distance": 0.7697133649778666,
  "cap_maximum_horizontal_difference": 9.468537065515648e-12,
  "cap_quadrature_change": 0.0,
  "proof_role": "none; independent diagnostics and illustration checks only"
}


==> anc/verify_curvature_algebra.py <==
"""Exact rational checks for the finite algebra in the curvature proof.

These checks support an audit; they do not verify the analytic interchange,
tail estimates, or topology arguments. Python standard library only.
"""
if not __debug__:
    raise RuntimeError("Run without -O: these exact checks use assertions.")

from collections import defaultdict
from fractions import Fraction as Q
from math import factorial
import json
from pathlib import Path

ORDER = 46
def add(*args):
    out = [Q(0)] * (ORDER + 1)
    for a in args:
        for i, v in enumerate(a[:ORDER + 1]):
            out[i] += v
    return out
def scale(a, c): return [c*x for x in a]
def mul(a, b):
    out = [Q(0)] * (ORDER + 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b[:ORDER + 1-i]):
            out[i+j] += x*y
    return out
def prod(*args):
    out = [Q(1)] + [Q(0)] * ORDER
    for a in args: out = mul(out, a)
    return out
def diff(a, k=1):
    for _ in range(k): a = [i*a[i] for i in range(1,len(a))] + [Q(0)]
    return a
def shift(a): return [Q(0)] + a[:ORDER]

a = [Q(0)] * (ORDER + 1); b = a.copy()
for n in range(1,11):
    k0=n*(n+1)//2-1
    for k in range(k0, ORDER+1, n):
        m=(k-k0)//n
        a[k] += (-1)**(n+1)*n
        b[k] += (-1)**(n+1)*n*n*(2*m+1)

def m_numerator(a,b,absolute=False):
    ap,app,appp=diff(a),diff(a,2),diff(a,3)
    bp,bpp=diff(b),diff(b,2)
    terms=[(1,False,[a,a,a,b,bpp]),(4,False,[a,ap,ap,b,b]),
        (-5,False,[a,a,app,b,b]),(-2,True,[a,ap,ap,b,bp]),
        (3,True,[a,a,app,b,bp]),(1,True,[a,a,ap,b,bpp]),
        (-2,True,[a,a,appp,b,b]),(4,False,[a,a,ap,b,bp]),
        (-2,True,[ap,ap,ap,b,b]),(4,True,[a,ap,app,b,b]),
        (-2,False,[a,a,a,bp,bp]),(-2,True,[a,a,ap,bp,bp])]
    out=[Q(0)]*(ORDER+1)
    for c,s,fs in terms:
        z=prod(*fs)
        out=add(out,scale(shift(z) if s else z,abs(c) if absolute else c))
    return out

M=m_numerator(a,b)
N=add(prod(a,a,diff(b)),scale(prod(a,diff(a),b),-3),
      shift(add(prod(diff(a),diff(a),b),prod(a,diff(a),diff(b)),
                scale(prod(a,diff(a,2),b),-2))))
M_independent=add(prod(a,b,diff(N)),scale(prod(add(prod(diff(a),b),prod(a,diff(b))),N),-2))
assert M[:40]==M_independent[:40]
expected=[10,20,-60,-640,-3960,-9156,-18276,-27648,-16938,-21952,
80892,-57912,384444,-302712,1223880,-1280496,2313534,-1629612,933840,-1818864,
3398640,-11595180,10070386,-11635656,2677826,5881652,-40112532,68094720,
-31812038,-61447560,167799360,-93112088,-102790866,245596048,172611688,
-1138439880,2054430634,-1646381936,-210790014,635839280]
assert M[:40]==expected
U=[Q(1),Q(1),Q(1),Q(1)]+[Q(k+1) for k in range(4,ORDER+1)]
V=[Q(1),Q(3),Q(1),Q(7)]+[Q(2*(k+1)**2) for k in range(4,ORDER+1)]
R=m_numerator(U,V,True)
assert R[40]==4351246467529530
u,up,upp,uppp=map(Q, ['21/8','43/4','83','750'])
v,vp,vpp=map(Q,['105/8','477/4','1235'])
x=Q(1,2)
rhalf=u**3*v*vpp+4*u*up**2*v**2+5*u*u*upp*v*v+2*x*u*up**2*v*vp+3*x*u*u*upp*v*vp+x*u*u*up*v*vpp+2*x*u*u*uppp*v*v+4*u*u*up*v*vp+2*x*up**3*v*v+4*x*u*up*upp*v*v+2*u**3*vp**2+2*x*u*u*up*vp**2
assert rhalf==Q(15064018893,2048)<8*10**6
assert sum(abs(M[k])*Q(1,10)**k for k in range(1,10))<4
assert Q(8*10**6,5**10)<1
assert sum(k*M[k]*Q(1,4)**(k-3) for k in range(4,24) if M[k]>0)<77
assert Q(64*24*8*10**6,2**24)<733
assert sum(M[k]*Q(1,4)**k for k in range(5))==Q(-455,32)
assert sum(M[k]*Q(1,4)**k for k in range(5,24) if M[k]>0)<Q(77,640)
assert Q(8*10**6,2**24)<Q(1,2)
assert 5*R[40]*Q(3,8)**40<Q(1,4)
assert sum(M[k]*Q(3,8)**k for k in range(10,24) if M[k]>0)<Q(46,5)
assert all(abs(M[k])<2**k for k in range(24,40))
assert 4*Q(3,4)**24<Q(1,200)
assert sum(Q(197,200)**k/factorial(k) for k in range(6))>Q(8,3)

# Sparse multivariate Laurent polynomials, so the endpoint scaling is exact.
class P(dict):
    def __init__(self,n,items=None):
        self.n=n
        super().__init__({k:Q(v) for k,v in (items or {}).items() if v})
    def coerce(self,b):return b if isinstance(b,P) else P(self.n,{(0,)*self.n:Q(b)})
    def __add__(self,b):
        b=self.coerce(b);o=dict(self)
        for k,v in b.items():o[k]=o.get(k,Q(0))+v
        return P(self.n,o)
    __radd__=__add__
    def __neg__(self):return P(self.n,{k:-v for k,v in self.items()})
    def __sub__(self,b):return self+-self.coerce(b)
    def __rsub__(self,b):return self.coerce(b)+-self
    def __mul__(self,b):
        b=self.coerce(b);o=defaultdict(Q)
        for k,v in self.items():
            for l,w in b.items():o[tuple(x+y for x,y in zip(k,l))]+=v*w
        return P(self.n,o)
    __rmul__=__mul__
    def __pow__(self,n):
        o=self.coerce(1)
        for _ in range(n):o=o*self
        return o
    def derivative(self,i):
        o={}
        for k,v in self.items():
            if k[i]:
                l=list(k);l[i]-=1;o[tuple(l)]=v*k[i]
        return P(self.n,o)
    def substitute(self,vs):
        o=vs[0].coerce(0)
        for k,v in self.items():
            t=vs[0].coerce(v)
            for j,e in enumerate(k):t=t*vs[j]**e
            o=o+t
        return o
    def evaluate(self,vs):
        return sum(v*prodq(x**e for x,e in zip(vs,k)) for k,v in self.items())

def prodq(it):
    z=Q(1)
    for x in it:z*=x
    return z
def variable(n,i,p=1):
    k=[0]*n;k[i]=p
    return P(n,{tuple(k):1})

eta,e1,e2,e3,zeta,z1,z2=[variable(7,i) for i in range(7)]
U,V=1-eta,1-zeta
num=(-2*U*(-e2)+4*U*(-e1)-4*U*U+e1*e1)*V+U*(-e1-2*U)*(-z1)
def E(poly):
    out=P(7)
    for i,j in [(0,1),(1,2),(2,3),(4,5),(5,6)]:
        out+=poly.derivative(i)*variable(7,j)
    return out
m=E(num)*U*V-2*num*((-e1)*V+U*(-z1))
assert sum(abs(c) for c in m.values())==376
assert max(sum(k) for k in m)==5
weights=[0,1,2,3,0,1,2]
assert max(sum(e*w for e,w in zip(k,weights)) for k in m)<=3
linear=2*e3-4*e2+2*z2-4*z1
assert all(sum(k)>=2 for k in m-linear)
assert sum(abs(c) for c in (m-linear).values())==364
assert sum(sum(k)*abs(c) for k,c in m.items())<2000

h,r,t,w,eps=[variable(5,i) for i in range(5)]
hi=variable(5,0,-1)
eta0=[eps,eps*(hi-1-h*r),eps*(hi**2-4*hi+1-2*r+h*h*t),
      eps*(hi**3-9*hi**2+13*hi-1+(-3*hi+6-h)*r+(3*h+3*h*h)*t-h**3*w)]
zeta0=[eps*2*h*r,eps*(2*(1+h)*r-2*h*h*t),
       eps*((2*hi+2*h)*r-(4*h+8*h*h)*t+2*h**3*w)]
# Independently derive the listed derivatives from I_j'=-I_{j+2}/2.
def E_leading(p):
    return (2*h*p.derivative(0)-h*(t-r*r)*p.derivative(1)
            -h*(w-t*r)*p.derivative(2)
            +eps*(hi-1-h*r)*p.derivative(4))
assert all(E_leading(eta0[j])==eta0[j+1] for j in range(3))
assert all(E_leading(zeta0[j])==zeta0[j+1] for j in range(2))
scaled=h**3*m.substitute(eta0+zeta0)
assert all(all(e>=0 for e in k) for k in scaled)
coeffs={j:P(4,{k[:4]:c for k,c in scaled.items() if k[4]==j}) for j in range(1,6)}
assert set(k[4] for k in scaled)==set(range(1,6))
hh,rr,tt,ww=[variable(4,i) for i in range(4)]
C1=2*(1-11*hh+21*hh**2-3*hh**3+(-hh**2+6*hh**3-3*hh**4)*rr-(hh**4+3*hh**5)*tt+hh**6*ww)
assert coeffs[1]==C1
q_expected={2:Q(266563,20000),3:Q(85588293,2000000),4:Q(19730389,2000000),5:Q(5309537,8000000)}
q_actual={}
for j in range(2,6):
    assert all(k[0]>=1 for k in coeffs[j])
    cj_over_h=P(4,{(k[0]-1,)+k[1:]:v for k,v in coeffs[j].items()})
    neg=P(4,{k:-v for k,v in cj_over_h.items() if v<0})
    value=neg.evaluate([Q(1,10),Q(5,2),Q(31),Q(920)])
    assert value==q_expected[j],(j,value,q_expected[j])
    q_actual[j]=str(value)
    if j==2:assert cj_over_h[(0,0,0,0)]==20

report={'M_coefficients_checked':40,'R40':int(R[40]),'R_at_half':str(rhalf),
        'leading_deficit_derivatives_checked':5,
        'loss_numerator_absolute_coefficient_sum':376,
        'loss_numerator_degree':5,'derivative_weight':3,
        'endpoint_negative_monomial_bounds':q_actual,
        'status':'all exact checks passed'}
print(json.dumps(report,indent=2))
if __name__=='__main__':
    folder=Path(__file__).resolve().parent
    (folder/'exact_checks.json').write_text(json.dumps(report,indent=2))
    (folder/'endpoint_coefficients.json').write_text(json.dumps({
        str(j):[{'powers_h_r_t_w':list(k),'coefficient':str(v)} for k,v in sorted(c.items())]
        for j,c in coeffs.items()},indent=2))


==> anc/verify_local_series.py <==
"""Exact finite Fourier algebra; no symbolic algebra dependencies."""
if not __debug__:
    raise RuntimeError("Exact verification requires assertions; do not use -O.")

from fractions import Fraction as Q
import json
from pathlib import Path
ORDER=10

def add(a,b):
 c=a.copy()
 for k,v in b.items(): c[k]=c.get(k,Q(0))+v
 return {k:v for k,v in c.items() if v}
def mul(a,b):
 c={}
 for (j,n),v in a.items():
  for (k,m),w in b.items():
   if j+k<=ORDER: c[j+k,n+m]=c.get((j+k,n+m),Q(0))+v*w
 return {k:v for k,v in c.items() if v}
def scale(a,t):return {k:v*t for k,v in a.items()}
F={(0,0):Q(1)}
for n in range(1,4):
 for sign in (-1,1):F[n*n,sign*n]=Q(1)
h={k:v for k,v in F.items() if k!=(0,0)}
inv={(0,0):Q(1)}; power=inv
for j in range(1,ORDER+1):
 power=mul(power,h); inv=add(inv,scale(power,(-1)**j))
# d/du contributes i*n, hence the negative sign in its square.
Du={k:v*k[1] for k,v in F.items() if k[1]}
Dq={(k-1,n):v*k for (k,n),v in F.items() if k}
A={k:v for (k,n),v in scale(mul(mul(Du,Du),inv),-1).items() if n==0}
B={k:v for (k,n),v in mul(mul(Dq,Dq),inv).items() if n==0}
assert [A.get(j,0) for j in (2,4,6,8)]==[2,2,-2,2]
assert [B.get(j,0) for j in (0,2,4,6)]==[2,6,2,14]
# Formal one-variable series, retain Laurent exponents when needed.
N=10
def pmul(a,b):
 c={}
 for k,v in a.items():
  for j,w in b.items():
   if k+j<=N:c[k+j]=c.get(k+j,Q(0))+v*w
 return {k:v for k,v in c.items() if v}
def padd(*aa):
 c={}
 for a in aa:
  for k,v in a.items():c[k]=c.get(k,Q(0))+v
 return {k:v for k,v in c.items() if v}
def pscale(a,v):return {k:x*v for k,x in a.items()}
def deriv(a):return {k-1:k*v for k,v in a.items() if k}
def recip(a):
 k0=min(a); v0=a[k0]; out={0:1/v0}
 for j in range(1,13):out[j]=-sum(a.get(k0+i,0)*out.get(j-i,0) for i in range(1,j+1))/v0
 return {j-k0:v for j,v in out.items() if v and j-k0<=10}
ia=recip(A);ib=recip(B); ap=deriv(A); app=deriv(ap); bp=deriv(B)
# Multiply numerator before inverse factors to avoid dropping needed powers.
term1=pmul(pmul(app,ia),ib)
term2=pmul(pmul(pmul(pmul(ap,ap),ia),ia),ib)
term3=pmul(pmul(pmul(pmul(ap,bp),ia),ib),ib)
K=padd(pscale(term1,-Q(1,2)),pscale(term2,Q(1,4)),pscale(term3,Q(1,4)))
assert K.get(0,0)==0 and K[2]==5 and K[4]==-25
print('A:', dict(sorted(A.items())))
print('B:', dict(sorted(B.items())))
print('K through q^4:', {j:K.get(j,Q(0)) for j in (0,2,4)})
print('Contributions from (-h)^j: j | A2 A4 A6 A8 | B0 B2 B4 B6')
power={(0,0):Q(1)}
for j in range(9):
 aa=scale(mul(mul(Du,Du),power),(-1)**(j+1))
 bb=scale(mul(mul(Dq,Dq),power),(-1)**j)
 print(j, [str(aa.get((k,0),0)) for k in (2,4,6,8)], [str(bb.get((k,0),0)) for k in (0,2,4,6)])
 power=mul(power,h)
print('All exact series checks passed.')

